GN-FR:Generalizable Neural Radiance Fields for Flare Removal

Flare, an optical phenomenon resulting from unwanted scattering and reflections within a lens system, presents a significant challenge in imaging. The diverse patterns of flares, such as halos, streaks, color bleeding, and haze, complicate the flare removal process. Existing traditional and learning-based methods have exhibited limited efficacy due to their reliance on single-image approaches, where flare removal is highly ill-posed. We address this by framing flare removal as a multi-view image problem, taking advantage of the view-dependent nature of flare artifacts. This approach leverages information from neighboring views to recover details obscured by flare in individual images. Our proposed framework, GN-FR (Generalizable Neural Radiance Fields for Flare Removal), can render flare-free views from a sparse set of input images affected by lens flare and generalizes across different scenes in an unsupervised manner. GN-FR incorporates several modules within the Generalizable NeRF Transformer (GNT) framework: Flare-occupancy Mask Generation (FMG), View Sampler (VS), and Point Sampler (PS). To overcome the impracticality of capturing both flare-corrupted and flare-free data, we introduce a masking loss function that utilizes mask information in an unsupervised setting. Additionally, we present a 3D multi-view flare dataset, comprising 17 real flare scenes with 782 images, 80 real flare patterns, and their corresponding annotated flare-occupancy masks. To our knowledge, this is the first work to address flare removal within a Neural Radiance Fields (NeRF) framework.

==> test.py <==
import os
from PIL import Image

def compress_images(input_folder, output_folder, quality=85):
    """
    Compress all images in the input folder and save them to the output folder.

    Parameters:
    - input_folder: Path to the folder containing the original images.
    - output_folder: Path to the folder where compressed images will be saved.
    - quality: Compression quality (1-100). Higher means better quality but less compression.
    """
    if not os.path.exists(output_folder):
        os.makedirs(output_folder)

    for filename in os.listdir(input_folder):
        file_path = os.path.join(input_folder, filename)
        if os.path.isfile(file_path):
            try:
                with Image.open(file_path) as img:
                    # Convert to RGB if the image is not in RGB mode
                    if img.mode != "RGB":
                        img = img.convert("RGB")
                    
                    # Compress and save to the output folder
                    output_path = os.path.join(output_folder, filename)
                    img.save(output_path, optimize=True, quality=quality)
                    print(f"Compressed and saved: {output_path}")
            except Exception as e:
                print(f"Failed to process {filename}: {e}")

# Input and output folder paths
input_folder = 'figures'  # Replace with your folder path
output_folder = 'figures_'  # Replace with your folder path

# Compress images
compress_images(input_folder, output_folder, quality=1)


